The Elephant in the Room: The Importance of Where and When Massive Stars Form in Molecular Clouds

Most simulations of galaxies and massive giant molecular clouds (GMCs) cannot explicitly resolve the formation (or predict the main-sequence masses) of individual stars. So they must use some prescription for the amount of feedback from an assumed population of massive stars (e.g. sampling the initial mass function [IMF]). We perform a methods study of simulations of a star-forming GMC with stellar feedback from UV radiation, varying only the prescription for determining the luminosity of each stellar mass element formed (according to different IMF sampling schemes). We show that different prescriptions can lead to widely varying (factor of ~3) star formation efficiencies (on GMC scales) even though the average mass-to-light ratios agree. Discreteness of sources is important: radiative feedback from fewer, more-luminous sources has a greater effect for a given total luminosity. These differences can dominate over other, more widely-recognized differences between similar literature GMC-scale studies (e.g. numerical methods, cloud initial conditions, presence of magnetic fields). Moreover the differences in these methods are not purely numerical: some make different implicit assumptions about where and how massive stars form, and this remains deeply uncertain in star formation theory.

==> Figure1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: TkAgg\n",
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/mike/.conda/envs/idp/lib/python3.6/site-packages/IPython/core/magics/pylab.py:160: UserWarning: pylab import has clobbered these variables: ['axes']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  \"\\n`%matplotlib` prevents importing * from pylab and numpy\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM_KRUMHOLZ_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_NORMAL_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KRUMHOLZ_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF100_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM_KRUMHOLZ_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF1000_heating\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM_KRUMHOLZ\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KIM\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF1000_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF1000\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF100_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_NORMAL\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_NORMAL_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KRUMHOLZ_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_KRUMHOLZ\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_IMF100\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_SS_momentum\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_SS\n",
      "/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output_SS_heating\n"
     ]
    }
   ],
   "source": [
    "%pylab\n",
    "from glob import glob\n",
    "import h5py\n",
    "plt.clf()\n",
    "fig, axes = plt.subplots(1,2,figsize=(8,3),sharex=True)\n",
    "dirs = sorted(glob(\"/media/mike/STORAGEBOYE/mgrudic/kim2018/M1e5_R20_S0_T1_B0.01_Res100_n2_sol1_1/output*\"))\n",
    "\n",
    "SFEs = []\n",
    "for d in dirs:\n",
    "    F = h5py.File(sorted(glob(d+\"/snapshot*.hdf5\"))[-1])\n",
    "    SFEs.append(np.sum(F[\"PartType5\"][\"Masses\"])/1e-5)\n",
    "\n",
    "dirs = sorted(zip(SFEs,dirs))[::-1]\n",
    "\n",
    "labels = {\"NORMAL\": \"IMFMEAN\",\n",
    "          \"KIM\": \"IMFMED\",\n",
    "          \"IMF100\": \"POISSON100\",\n",
    "          \"IMF1000\": \"POISSON1000\",\n",
    "          \"KRUMHOLZ\": \"IMFMEAN+K18\",\n",
    "          #\"SS\": \"SINGLESTAR\",\n",
    "          #\"heating\": \" (Heating)\",\n",
    "          #\"momentum\": \" (Momentum)\"\n",
    "         }\n",
    "\n",
    "#forbidden = \"SS\"\n",
    "i = 0\n",
    "for sfe, d in dirs:\n",
    "    print(d)\n",
    "    if \"SS\" in d: continue\n",
    "    flags = d.split(\"output\")[-1].split(\"_\")[1:]\n",
    "    if len(flags)>1: continue\n",
    "    snaps = sorted(glob(d+\"/snapshot*.hdf5\"))\n",
    "    times = []\n",
    "    mstar = []\n",
    "    light_to_mass = []\n",
    "    for s in snaps:\n",
    "        F = h5py.File(s)\n",
    "        times.append(F[\"Header\"].attrs[\"Time\"]*979)\n",
    "        if \"PartType5\" in F.keys():\n",
    "            m = np.sum(F[\"PartType5\"][\"Masses\"])\n",
    "            mstar.append(m)\n",
    "            if \"IMF100\" in flags:\n",
    "                light_to_mass.append(np.array(F[\"PartType5\"][\"OStarNumber\"]).sum() / (m/1e-8))\n",
    "            elif \"IMF1000\" in flags:\n",
    "                light_to_mass.append(np.array(F[\"PartType5\"][\"OStarNumber\"]).sum() / (m/1e-7))\n",
    "            elif \"KIM\" in flags:\n",
    "                logx = np.log(m/1e-10)\n",
    "                light_to_mass.append(0.001047 * np.exp(6.8617*np.power(logx,6)/(4322.07 + np.power(logx,6))))\n",
    "            else:\n",
    "                light_to_mass.append(1.)\n",
    "        else:\n",
    "            mstar.append(0)\n",
    "            light_to_mass.append(np.nan)\n",
    "        \n",
    "        F.close()\n",
    "    #print(times)\n",
    "    label = (\"\".join([labels[f] for f in flags]) if not ((\"heating\" in flags) or(\"momentum\" in flags)) else None)\n",
    "    ls = (\"dashed\" if \"heating\" in flags else \"dotted\" if \"momentum\" in flags else \"solid\")\n",
    "    SFE = np.array(mstar)/1e-5\n",
    "    color = plt.cm.viridis(i/4.2)\n",
    "    axes[0].plot(times, SFE, ls=ls, color='black', lw=1.5)\n",
    "    axes[0].plot(times, SFE, label=r\"$\\texttt{%s}$\"%label, ls=ls, color=color)\n",
    "    axes[1].plot(times,light_to_mass, ls=ls, color='black', lw=1.5)\n",
    "    axes[1].plot(times, light_to_mass, label=r\"$\\texttt{%s}$\"%label, ls=ls, color=color)\n",
    "    \n",
    "    i += 1\n",
    "axes[0].set_xlim(0,7)\n",
    "axes[0].legend()\n",
    "axes[1].set_ylim(0,2)\n",
    "axes[1].set_yticks([0,1,2])\n",
    "#axes[1].set_yscale('log')\n",
    "axes[0].set_xlabel(\"Time (Myr)\")\n",
    "axes[1].set_xlabel(\"Time (Myr)\")\n",
    "axes[0].set_ylabel(r\"$M_\\star/M_{total}$\")\n",
    "axes[1].set_ylabel(r\"$\\frac{L_{tot}}{M_\\star}/\\left\\langle\\frac{L_\\star}{M_\\star}\\right\\rangle_{IMF}$\")\n",
    "axes[0].legend(labelspacing=0)\n",
    "#axes[0].set_yscale('log')\n",
    "plt.savefig(\"./SFE_and_L_over_M.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "x = np.linspace(0,5*np.log(10),1000)\n",
    "\n",
    "plt.plot(x,0.001047 * np.exp(6.8617*np.power(x,6)/(4322.07 + np.power(x,6)))); plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

